Learning and Communications Co-Design for Remote Inference Systems: Feature Length Selection and Transmission Scheduling

In this paper, we consider a remote inference system, where a neural network is used to infer a time-varying target (e.g., robot movement), based on features (e.g., video clips) that are progressively received from a sensing node (e.g., a camera). Each feature is a temporal sequence of sensory data. The inference error is determined by (i) the timeliness and (ii) the sequence length of the feature, where we use Age of Information (AoI) as a metric for timeliness. While a longer feature can typically provide better inference performance, it often requires more channel resources for sending the feature. To minimize the time-averaged inference error, we study a learning and communication co-design problem that jointly optimizes feature length selection and transmission scheduling. When there is a single sensor-predictor pair and a single channel, we develop low-complexity optimal co-designs for both the cases of time-invariant and time-variant feature length. When there are multiple sensor-predictor pairs and multiple channels, the co-design problem becomes a restless multi-arm multi-action bandit problem that is PSPACE-hard. For this setting, we design a low-complexity algorithm to solve the problem. Trace-driven evaluations demonstrate the potential of these co-designs to reduce inference error by up to 10000 times.

==> Figure_CartpoleAngleVelocity/AngleVsVelocity.m <==
close all;
clear all;
clc;
clf;
% 
% A=[0.95015651 0.93358624 0.90214133 0.86113703 0.81067157 0.75926203 0.70149624 0.64951247 0.59331566 0.54571891 0.50787258 0.47291705 0.45320031 0.44047451 0.43298429 0.43933892 0.45552039 0.47351345 0.49981067 0.52876145 0.56223321 0.59768581 0.63511688 0.67283583 0.70927912 0.74354577 0.77687967 0.80819857 0.83576989 0.85938388 0.87899876 0.89516217 0.90757382 0.91466308 0.91800755 0.91593915 0.9103756  0.90082115 0.88859093 0.87109864 0.85318166 0.83393133 0.81073868 0.78835642 0.76386553 0.74347043 0.7225408  0.70297658 0.69095957 0.67934924]
% Age=0:2:2*length(A)-1;
% Std_A=0.3108;
% A=sqrt(A)*Std_A;
% figure(1)
% plot(Age, A)
% ylim([0 0.31])
% xlabel('AoI (ms)'), ylabel('RMSE (m/s)')

% B=[0.97224951 0.94363064 0.9049055  0.85820144 0.80624682 0.75168777 0.69665205 0.64491284 0.59962124 0.55794907 0.52471662 0.49861604 0.48125175 0.473663   0.47312492 0.47973424 0.49266994 0.51106918 0.53221428 0.55689561 0.58356404 0.60988981 0.63969564 0.66598713 0.69218463 0.72238201 0.74953437 0.7746895  0.79930621 0.82166141 0.84370017 0.86335164 0.87882048 0.89285982 0.90752214 0.9199211 0.92857254 0.93729424 0.94717848 0.95605159 0.96008033 0.96572196 0.97093892 0.97605729 0.97765338 0.97979593 0.98079431 0.98105747 0.98232853 0.9845944];
% Std_B=0.0469;
% B=sqrt(B)*Std_B*180/pi;
% figure(2)
% 
% 
% Bu5=[0.72354692 0.70529324 0.66824996 0.6253742  0.57505357 0.53381741 0.49653816 0.46460119 0.43362018 0.40890151 0.39087161 0.38191837 0.37538412 0.38366956 0.39389005 0.40676019 0.43318993 0.44619906 0.47318995 0.4970955  0.52555573 0.54906803 0.57793695 0.59941548 0.62145871 0.65191382 0.67779225 0.69815719 0.7211073  0.74139565 0.75523239 0.76493055 0.78309005 0.80239278 0.80843204 0.8204928 0.83493286 0.84618473 0.85583967 0.86284155 0.87256831 0.87980366 0.88794845 0.89085054 0.8939479  0.90186191 0.90454495 0.91089004 0.92385203 0.93064386];
% Std_B=0.0469;
% Bu5=sqrt(Bu5)*Std_B*180/pi;
% 
% %Bu10=[0.31680447 0.29984531 0.30452377 0.30833516 0.31418937 0.30688339 0.31141615 0.31820381 0.32369095 0.31739372 0.32581133 0.34126121 0.34638441 0.36473796 0.37986553 0.39936867 0.41813517 0.43873841 0.45605916 0.47039136 0.48839268 0.49874511 0.51528972 0.52650082 0.5517416  0.55372804 0.55858189 0.58450896 0.61398637 0.60015374 0.62833869 0.67012304 0.64293182 0.66646922 0.72685945 0.73431778 0.75450391 0.75153565 0.77404004 0.78611207 0.80633742 0.8293345 0.85447019 0.85503316 0.86111116 0.87500376 0.89675659 0.90646577 0.90326935 0.93351704];
% A10=[0.36409387 0.3558313  0.34963852 0.33850649 0.33863696 0.3303982 0.35068297 0.38042358 0.41919574 0.45981896 0.49880868 0.52707762 0.56054437 0.5948323  0.61598438 0.66087091 0.713633  0.7375046 0.78177863 0.83647823 0.84322786 0.86561298 0.87132484 0.88958478 0.91026181];
% 
% A10=sqrt(A10)*Std_B*180/pi
% for i=1:length(A10)
%     A(i)=B(2*i);
%     A5(i)=Bu5(2*i);
% end
Std=0.0469;
A=[0.9731 0.9075 0.8087 0.7    0.6007 0.5258 0.4813 0.4734 0.493  0.5337 0.5845 0.6436 0.7033 0.7612 0.8154 0.8636 0.8965 0.9248 0.9471 0.9626 0.9709 0.9807 0.9858 0.9857 0.986 ];
B=[0.9366 0.8704 0.7656 0.6539 0.5543 0.4869 0.4526 0.4564 0.4879 0.5387 0.5973 0.6588 0.7202 0.7794 0.8331 0.8793 0.9052 0.9252 0.9376 0.9428 0.9397 0.9439 0.9476 0.9444 0.9457];
A5=[0.7558 0.7252 0.6444 0.5431 0.4617 0.4087 0.3942 0.405  0.4486 0.5019 0.5475 0.598  0.6382 0.6908 0.738  0.7689 0.8013 0.8258 0.8458 0.8689 0.8817 0.9009 0.9095 0.9206 0.93  ];
B5=[0.7195 0.6696 0.5797 0.4745 0.3985 0.3564 0.3579 0.3857 0.4459 0.5124 0.5635 0.612  0.6413 0.6887 0.7336 0.762  0.7945 0.8139 0.8308 0.8406 0.8571 0.8574 0.866  0.874  0.8922];
A10=[0.3319 0.3412 0.3192 0.3273 0.3264 0.3374 0.3557 0.3856 0.4203 0.4592 0.4914 0.5219 0.5535 0.5829 0.6148 0.6392 0.666  0.7153 0.7575 0.8103 0.8299 0.8586 0.8659 0.8978 0.9194];    
B10=[0.2862 0.2843 0.2551 0.2641 0.2716 0.2929 0.3262 0.3707 0.4182 0.4628 0.4912 0.5088 0.5309 0.5579 0.5879 0.6195 0.6517 0.6998 0.7491 0.8073 0.8297 0.8514 0.8642 0.8817 0.8936];
A=sqrt(A)*Std*180/pi;
B=sqrt(B)*Std*180/pi;
A5=sqrt(A5)*Std*180/pi;
B5=sqrt(B5)*Std*180/pi;
A10=sqrt(A10)*Std*180/pi;
B10=sqrt(B10)*Std*180/pi;
Age=0:4:4*length(A)-1;
figure(1)
plot(Age, A,'b--', Age, A5, 'ro-', Age, A10,'k-');
ylim([0 2.7])
xlabel('AoI (ms)'), ylabel('RMSE (degree)')
legend('u=1', 'u=5', 'u=10')

figure(2)
plot(Age, B,'b--', Age, B5, 'ro-', Age, B10,'k-');
ylim([0 2.7])
xlabel('AoI (ms)'), ylabel('RMSE (degree)')
legend('u=1', 'u=5', 'u=10')




==> Figure_CartpoleAngleVelocity/Angle_Velocity_Data.m <==
close all;
clear all;
clc;
clf;
%read data example: Import columns as column vectors 
M = xlsread('Cartpole1.xlsx');
%M(1:5,:))
%Angle in column 3
Angle=M(:,7);
%Angle=normalize(Angle,'range', [-1,1]);
Velocity=M(:,6);
%Velocity=normalize(Velocity,'range', [-1, 1]);
Std_Velocity=std(Velocity)
Std_Angle=std(Angle)

Angle=Angle*(180/pi);

time=1:500;
fig = figure(1);
left_color = [1 0 0];
right_color = [0 0 1];
set(fig,'defaultAxesColorOrder',[left_color; right_color]);
yyaxis left
plot(time, Angle(1:length(time)), '--');
ylabel('Degree')
ylim([min(Angle(1:length(time)))-4, max(Angle(1:length(time)))+0.5]);
yyaxis right
plot(time,  Velocity(1:length(time)))
ylabel('m/s')
xlabel('Time (ms)')
ylim([min(Velocity(1:length(time)))-0.4, max(Velocity(1:length(time)))+0.05]);
legend('Pole Angle','Cart Velocity')
%% Cross correlation
% x=Angle';
% j=Velocity';
% h=fliplr(j);
% disp('the 1st sequence is-');
% disp(x); 
% disp('the 2nd sequence is-');
% disp(j);
% lx=length(x);
% lh=length(h);
% n=lx+lh-1;
% hh=[h zeros(1,n-lh)];
% xx=zeros(n);
% xx(1:lx,1)=x;
% for i=2:n
%     for j=2:n
%         xx(j,i)=xx(j-1,i-1);
%       
%     end;
% end;
% yy=xx*hh';
% figure(2)
% %stem(yy);
% %disp('cross correlate o/p->');
% %disp(yy');
% %title('y=cross correlastion of x & j');
% l=length(yy')
% lmid=round(l/2)+1
% yy=normalize(yy, 'range',[-1 1]);
% lag=1:100;
% plot(lag,abs(yy(lmid+1:lmid+100)))


==> Figure_CartpoleAngleVelocity/PenaltyCal.m <==
function R=PenaltyCal(j, l, f, T)    
R=0;
for k=1:T(l)
    R=R+f(j+k-1);
end
end

==> Figure_CartpoleAngleVelocity/SMDP1.m <==
close all;
clear all;
clc;

Age=0:96;

A=[0.9366 0.8704 0.7656 0.6539 0.5543 0.4869 0.4526 0.4564 0.4879 0.5387 0.5973 0.6588 0.7202 0.7794 0.8331 0.8793 0.9052 0.9252 0.9376 0.9428 0.9397 0.9439 0.9476 0.9444 0.9457];
Age1=0:4:96;
f=interp1(Age1, A, Age);

delta=1:50;
V=zeros(1, length(delta));
T=[1];
s=0;
S=[];
V2=[];
alpha=0.9;
for h=1:100
      for j=1:30
          M=V(1);
     Q1=f(j)+V(T)-M;
     Q2=f(j)+V(T+1)-M;
     Q3=f(j)+V(T+2)-M;
     V(j)=alpha*V(j)+(1-alpha)*min([Q1, Q2, Q3]);
      end
     V(j+1:50)=V(j);
     s_new=sum(V);
     d=abs(s-s_new);
     s=s_new;
     S=[S d];
     V2=[V2 V(2)];
end
figure(1)
plot(f)
figure(2)
plot(S)
figure(3)
plot(V2)
[a, b]=min(V)
figure(4)
plot(V)

==> Figure_CartpoleAngleVelocity/SemiMD.m <==
close all;
clear all;
clc;

Age=0:96;

A=[0.9366 0.8704 0.7656 0.6539 0.5543 0.4869 0.4526 0.4564 0.4879 0.5387 0.5973 0.6588 0.7202 0.7794 0.8331 0.8793 0.9052 0.9252 0.9376 0.9428 0.9397 0.9439 0.9476 0.9444 0.9457];
Age1=0:4:96;
f=interp1(Age1, A, Age);

delta=1:50;
V=zeros(1, length(delta));
T=[1];
s=0;
S=[];
V2=[];
alpha=0.9;
for h=1:100
      for j=1:30
          M=0;
     Q1=f(j)+alpha*V(T)-M;
     Q2=f(j)+alpha*V(T+1)-M;
     Q3=f(j)+alpha*V(T+2)-M;
     V(j)=min([Q1, Q2, Q3]);
      end
     V(j+1:50)=V(j);
     s_new=sum(V);
     d=abs(s-s_new);
     s=s_new;
     S=[S d];
     V2=[V2 V(2)];
end
figure(1)
plot(f)
figure(2)
plot(S)
figure(3)
plot(V2)
[a, b]=min(V)
figure(4)
plot(V)


==> Figure_CartpoleAngleVelocity/ValueIterationSMDP.m <==
close all;
clear all;
clc;

Age=0:96;

A=[0.9366 0.8704 0.7656 0.6539 0.5543 0.4869 0.4526 0.4564 0.4879 0.5387 0.5973 0.6588 0.7202 0.7794 0.8331 0.8793 0.9052 0.9252 0.9376 0.9428 0.9397 0.9439 0.9476 0.9444 0.9457];
Age1=0:4:96;
f1=interp1(Age1, A, Age);

A5=[0.7195 0.6696 0.5797 0.4745 0.3985 0.3564 0.3579 0.3857 0.4459 0.5124 0.5635 0.612  0.6413 0.6887 0.7336 0.762  0.7945 0.8139 0.8308 0.8406 0.8571 0.8574 0.866  0.874  0.8922];
f5=interp1(Age1, A5, Age);

A10=[0.2862 0.2843 0.2551 0.2641 0.2716 0.2929 0.3262 0.3707 0.4182 0.4628 0.4912 0.5088 0.5309 0.5579 0.5879 0.6195 0.6517 0.6998 0.7491 0.8073 0.8297 0.8514 0.8642 0.8817 0.8936];
f10=interp1(Age1, A10, Age);


delta=1:50;
l=[1, 5, 10];
T=[1, 5, 10];
V=zeros(3, length(delta));
S=[];
s=0;
alpha=0.9;
V22=[];
for h=1:200
for i=1:3
      if i==1
         f=f1;
     elseif i==2
         f=f5;
     else
         f=f10;
      end
     
    for j=1:30
     M=V(2,5);
     Q1=PenaltyCal(j,1,f,T)+V(1,T(1))-M;
     Q5=PenaltyCal(j,2,f,T)+V(2,T(2))-M;
     Q10=PenaltyCal(j,3,f,T)+V(3,T(3))-M;
     V(i, j)=alpha*V(i, j)+(1-alpha)*min([Q1, Q5, Q10]);
    end
    V(i,j+1:50)=V(i,j);
end
s_new=sum(V(1,:)+V(2,:)+V(3,:));
d=abs(s-s_new);
s=s_new;
S=[S d];
V22=[V22 V(2,5)];
if d<=0.05;
    break
end
end
figure(1)
plot(S)
S(end) 
ylabel('Difference'); xlabel('Number of Iterations')
figure(2)
plot(V22)
ylabel('Relative Value Function V(2, 5)'); xlabel('Number of Iterations') 


==> Figure_CartpoleAngleVelocity/optimal_multi.m <==
close all;
clear all;
clc;
clf;

%f1=1:1:10;
%f2=1:2:20;
%f1=20:-1:1;
%f1=[0.97224951 0.94363064 0.9049055  0.85820144 0.80624682 0.75168777 0.69665205 0.64491284 0.59962124 0.55794907 0.52471662 0.49861604 0.48125175 0.473663   0.47312492 0.47973424 0.49266994 0.51106918 0.53221428 0.55689561 0.58356404 0.60988981 0.63969564 0.66598713 0.69218463 0.72238201 0.74953437 0.7746895  0.79930621 0.82166141 0.84370017 0.86335164 0.87882048 0.89285982 0.90752214 0.9199211 0.92857254 0.93729424 0.94717848 0.95605159 0.96008033 0.96572196 0.97093892 0.97605729 0.97765338 0.97979593 0.98079431 0.98105747 0.98232853 0.9845944];
SampleNumber=10^4;
%transmissionTime1
mu1=0;
sigma_1=1;
mean_tmp_1 = exp(mu1+sigma_1^2/2);
T1=ceil(lognrnd(mu1,sigma_1,1,SampleNumber)/mean_tmp_1);
%transmissionTime1
mu2=0;
sigma_2=1;
mean_tmp_2 = exp(mu2+sigma_2^2/2);
T2=ceil(lognrnd(mu2,sigma_2,1,SampleNumber)/mean_tmp_2);
%transmissionTime1
mu3=0;
sigma_3=1;
mean_tmp_3= exp(mu3+sigma_3^2/2);
T3=ceil(lognrnd(mu3,sigma_3,1,SampleNumber)/mean_tmp_3);

%Whittle1
AveragePenalty1=zeros(1,length(f1));
Gittins1=zeros(1, length(f1));
for k=1:length(f1)
AveragePenalty1(k)=epenalty(k-1, T1, f1);
end
for delta=1:length(f1)
Gittins1(delta)=Gittins_Index(AveragePenalty1,delta-1);
end
B1=5;
for k1=1:B1
    for j=1:length(f1)
    Whittle1(k1,j)=Whittle_index(T1, Gittins1, Gittins1(j), k1-1, f1)
    end
end

==> ValueFunction.m <==
close all;
clear all;
clc;
clf;

%% signal generation
x=0:0.01:4*pi;
age=1:length(x);
beta=0.01;
p=sin(x);
p=p+1;

%value iteration parameter
theta=0.9;

%cost of transmission
lambda=0.5;

a_l=length(x);

% p=p+3;
% p=p*0.1;

figure(1)
plot(p)

%% main algorithm 
%initialization of value function and action
v=zeros(1, a_l/2);
act=zeros(1,a_l/2);
%fixed state
a=v(300);
for k=1:500
    for j=1:a_l/2 
        Q_0=p(j)+beta*a+lambda;
        Q=ones(1, round(a_l/4))*p(j);
    for tau=1:a_l/4
        for l=1:tau
            Q(tau)=Q(tau)+(beta^l)*p(j+l);
        end
        Q(tau)=Q(tau)+beta^(tau+1)*a+beta^(tau)*lambda;
    end 
     Q_1=min(Q);
     [c, d]=min([Q_0, Q_1]);
     v(j)=theta*v(j)+(1-theta)*c;
     act(j)=d;
    end
    a=min(v);
end
    
    

